SymSETs and self-dualities under gauging non-invertible symmetries

The self-duality defects under discrete gauging in a categorical symmetry $\mathcal{C}$ can be classified by inequivalent ways of enriching the bulk SymTFT of $\mathcal{C}$ with $\mathbb{Z}_2$ 0-form symmetry. The resulting Symmetry Enriched Topological (SET) orders will be referred to as $\textit{SymSETs}$ and are parameterized by choices of $\mathbb{Z}_2$ symmetries, as well as symmetry fractionalization classes and discrete torsions. In this work, we consider self-dualities under gauging $\textit{non-invertible}$ $0$-form symmetries in $2$-dim QFTs and explore their SymSETs. Unlike the simpler case of self-dualities under gauging finite Abelian groups, the SymSETs here generally admit multiple choices of fractionalization classes. We provide a direct construction of the SymSET from a given duality defect using its $\textit{relative center}$. Using the SymSET, we show explicitly that changing fractionalization classes can change fusion rules of the duality defect besides its $F$-symbols. We consider three concrete examples: the maximal gauging of $\operatorname{Rep} H_8$, the non-maximal gauging of the duality defect $\mathcal{N}$ in $\operatorname{Rep} H_8$ and $\operatorname{Rep} D_8$ respectively. The latter two cases each result in 6 fusion categories with two types of fusion rules related by changing fractionalization class. In particular, two self-dualities of $\operatorname{Rep} D_8$ related by changing the fractionalization class lead to $\operatorname{Rep} D_{16}$ and $\operatorname{Rep} SD_{16}$ respectively. Finally, we study the physical implications such as the spin selection rules and the SPT phases for the aforementioned categories.

==> anc/E_II_1_RepSD16/E_II_1_RepSD16_Fiber_Functors.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    106389,       3319]
NotebookOptionsPosition[    102707,       3254]
NotebookOutlinePosition[    103147,       3271]
CellTagsIndexPosition[    103104,       3268]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["code", "Subsubsection",
 CellChangeTimes->{{3.9434756408294296`*^9, 
  3.943475641221386*^9}},ExpressionUUID->"0a02ffe4-fd6d-ec42-8d8d-\
38ede7e257c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Abstract", "[", "m_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dim", "=", 
       RowBox[{"Length", "@", "m"}]}], ",", "\[Sigma]ind", ",", "\[Sigma]bas",
       ",", "\[Sigma]s"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Sigma]ind", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "dim"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Sigma]s", "[", "x_", "]"}], ":=", 
      RowBox[{"PauliMatrix", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Sigma]s", "[", "x__", "]"}], ":=", 
      RowBox[{"KroneckerProduct", "@@", 
       RowBox[{"Map", "[", 
        RowBox[{"PauliMatrix", ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "@@", "\[Sigma]i"}], " ", 
        FractionBox["1", "dim"], 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Sigma]s", "@@", "\[Sigma]i"}], ")"}], 
           "\[HermitianConjugate]"}], ".", "m"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]i", ",", "\[Sigma]ind"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Code",
 CellLabel->"In[57]:=",ExpressionUUID->"70e3c5e8-61c8-7b46-b808-766a85aa0dd3"],

Cell[CellGroupData[{

Cell["fusion", "Subsubsubsection",
 CellChangeTimes->{{3.943475663842575*^9, 
  3.9434756646179047`*^9}},ExpressionUUID->"810a60a6-f0d1-7741-b546-\
d4a0f352b3bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Code",
 CellLabel->"In[58]:=",ExpressionUUID->"ab6d209f-45dc-aa47-8759-050d16661084"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gGSym", "=", 
   RowBox[{"Import", "[", "\"\<E_II_1_RepSD16_Gsymbol_pub.mx\>\"", "]"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.9434752540131035`*^9, 3.943475254768713*^9}, 
   3.94347715125976*^9, {3.9458016641476517`*^9, 3.945801668381954*^9}, 
   3.9458017188603935`*^9, 3.9458027360672073`*^9, {3.945805918501177*^9, 
   3.945805925371641*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"7fde90a3-b61b-5944-ae6f-9879bf961138"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fusN", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "3", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "4", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "5"}], "}"}]}], "}"}]}], ";"}]], "Code", \
"Input",
 CellLabel->"In[60]:=",ExpressionUUID->"a7c59445-279d-9448-b381-17aefa8188fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"da", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nabc", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"fusN", "->", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "@", "fusN"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "7"}], "}"}]}], "]"}]}], ";"}]}], "Code", \
"Input",
 CellChangeTimes->{{3.941503866209718*^9, 3.941503866634922*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"1d01e972-c26d-c542-9acc-fe76f45030d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"fus", ",", "fl"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"a", "\[Times]", "b"}], "->", "?"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fus", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", 
      RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"?", 
    RowBox[{
     RowBox[{"\[Times]", "a"}], "->", "b"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fl", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"a", "\[Times]", 
    RowBox[{"?", 
     RowBox[{"->", "b"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fr", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", "2"}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{3.942965724376783*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"6efd8828-b6a1-064b-9750-d05901f0eb87"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["fiber functors", "Subsubsection",
 CellChangeTimes->{{3.9434756435826817`*^9, 3.9434756442624607`*^9}, {
  3.9434766979193916`*^9, 
  3.9434766993198757`*^9}},ExpressionUUID->"234f6e24-f6f2-2746-958e-\
9b0ba2f1d1d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fibers", "=", 
   RowBox[{"Import", "[", "\"\<E_II_1_RepSD16_fibers.mx\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9434754110658455`*^9, 3.9434754178506775`*^9}, {
   3.9434754712310905`*^9, 3.943475494992567*^9}, 3.9434774150754223`*^9, 
   3.9458027395502815`*^9, {3.9458059290115795`*^9, 3.9458059313086433`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"541564d8-c523-ab49-b1d5-a6cedf9660d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "@", "fibers"}]], "Input",
 CellChangeTimes->{{3.943475496154604*^9, 3.943475499498535*^9}, {
  3.943476795547798*^9, 3.943476796274*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"47d0bf92-99d9-224d-aa9c-a3add46b3b12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.9434754998654423`*^9, 3.943476765910818*^9, 
  3.9434774169586334`*^9, 3.943477498597353*^9, 3.9434776455780277`*^9, 
  3.945801757346243*^9, 3.9458018738857613`*^9, 3.945802749025385*^9, 
  3.9458028314205494`*^9, 3.9458059484113483`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"187394a0-b155-f448-a71d-b785133635b8"]
}, Open  ]],

Cell[BoxData[{
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"F1", ",", " ", 
      SuperscriptBox["F1", 
       RowBox[{"-", "1"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"F2", ",", 
      SuperscriptBox["F2", 
       RowBox[{"-", "1"}]]}], "}"}]}], "}"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Nu]", "(", "a", ")"}], "=", 
    RowBox[{"-", "1"}]}], ",", "  ", 
   RowBox[{
    RowBox[{"\[Nu]", "(", 
     RowBox[{"a", " ", "b"}], ")"}], "=", 
    RowBox[{"-", "1"}]}]}], TraditionalForm]}], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.94347557391811*^9, 3.9434756070015526`*^9}, {
  3.9434775065636044`*^9, 
  3.9434775121993637`*^9}},ExpressionUUID->"cc0311e7-e875-e241-b2f9-\
b5acfe53ca44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Thread", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Abstract", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"g", ",", "1", ",", "d", ",", "\[Alpha]", ",", 
          RowBox[{
           RowBox[{"fus", "[", 
            RowBox[{"g", ",", "d"}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"fibers", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "2"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.943475678627266*^9, 3.943475757561657*^9}, {
   3.9434774242740993`*^9, 3.9434774306097164`*^9}, 3.9434775142124386`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"5db13b89-2409-694b-9f0a-ea6a21ea98f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9434757056301365`*^9, 3.9434757580627174`*^9}, 
   3.9434767676276054`*^9, {3.9434774249239025`*^9, 3.943477431255987*^9}, {
   3.943477499747608*^9, 3.9434775149285526`*^9}, 3.943477647377844*^9, 
   3.9434782020380993`*^9, 3.9458017588173447`*^9, 3.9458018755268536`*^9, 
   3.945802750033966*^9, 3.945802832835205*^9, 3.9458059500446205`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"9b345810-d172-644b-ba0a-ef9754f7b5dd"]
}, Open  ]],

Cell["\<\
Check all 2 fiber functors satisfying the equation: take some time\
\>", "TextNoIndent",
 CellChangeTimes->{{3.943476668107115*^9, 3.9434766923708324`*^9}, {
   3.9434767788759212`*^9, 3.9434767807254677`*^9}, 
   3.9434775310604935`*^9},ExpressionUUID->"7ca8a145-1c30-1943-8b4b-\
ad853908f06e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Flatten", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"al", ",", "bl"}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"al", "=", 
              RowBox[{"Intersection", "[", 
               RowBox[{
                RowBox[{"fus", "[", 
                 RowBox[{"a", ",", "b"}], "]"}], ",", 
                RowBox[{"fl", "[", 
                 RowBox[{"c", ",", "d"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"bl", "=", 
              RowBox[{"Intersection", "[", 
               RowBox[{
                RowBox[{"fus", "[", 
                 RowBox[{"b", ",", "c"}], "]"}], ",", 
                RowBox[{"fr", "[", 
                 RowBox[{"a", ",", "d"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{
                    "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "e", 
                    ",", "\[Epsilon]"}], "]"}], 
                    RowBox[{"t", "[", 
                    RowBox[{
                    "e", ",", "\[Epsilon]", ",", "c", ",", "\[Gamma]", ",", 
                    "d", ",", "\[Delta]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{
                    "da", "\[LeftDoubleBracket]", "e", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "==", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalG]", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
                    "]"}], 
                    RowBox[{"t", "[", 
                    RowBox[{
                    "b", ",", "\[Beta]", ",", "c", ",", "\[Gamma]", ",", "f", 
                    ",", "\[Phi]"}], "]"}], 
                    RowBox[{"t", "[", 
                    RowBox[{
                    "a", ",", "\[Alpha]", ",", "f", ",", "\[Phi]", ",", "d", 
                    ",", "\[Delta]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"f", ",", "bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Phi]", ",", 
                    RowBox[{
                    "da", "\[LeftDoubleBracket]", "f", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"e", ",", "al"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Alpha]", ",", 
                   RowBox[{
                   "da", "\[LeftDoubleBracket]", "a", 
                    "\[RightDoubleBracket]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Beta]", ",", 
                   RowBox[{
                   "da", "\[LeftDoubleBracket]", "b", 
                    "\[RightDoubleBracket]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Gamma]", ",", 
                   RowBox[{
                   "da", "\[LeftDoubleBracket]", "c", 
                    "\[RightDoubleBracket]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Delta]", ",", 
                   RowBox[{
                   "da", "\[LeftDoubleBracket]", "d", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "/.", 
               "gGSym"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "7"}], "}"}]}], "]"}]}], ")"}], "/.", "si"}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"si", ",", 
     RowBox[{"fibers", "\[LeftDoubleBracket]", 
      RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9434753213022842`*^9, 3.943475330563383*^9}, {
  3.943475504701521*^9, 3.94347550872348*^9}, {3.9434776640422935`*^9, 
  3.943477665825573*^9}, {3.9434777201876526`*^9, 3.94347774576445*^9}, {
  3.945801762245371*^9, 3.945801765908821*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"a3357663-ebdb-e245-9f4b-9f3f04efd73d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9434753428287983`*^9, 3.9434755241867905`*^9, 3.9434767816253567`*^9, 
   3.943477530826689*^9, {3.9434777084696484`*^9, 3.9434777550633755`*^9}, 
   3.9458017786523647`*^9, 3.9458018876613007`*^9, 3.9458027628306904`*^9, 
   3.9458028481464424`*^9, 3.9458059638939934`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"d1510f9c-9753-0546-851f-60e02662bd6e"]
}, Open  ]],

Cell["ti is the splitting junction of the fiber functor", "TextNoIndent",
 CellChangeTimes->{{3.943476829070963*^9, 
  3.943476846567175*^9}},ExpressionUUID->"2279629c-da3a-1b46-95a7-\
1a19ee15a347"],

Cell[CellGroupData[{

Cell["Check inverse", "Subsubsubsection",
 CellChangeTimes->{{3.9434757876194725`*^9, 
  3.9434757920258408`*^9}},ExpressionUUID->"3be3e8bf-766f-d143-b310-\
6abe088ce388"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
        RowBox[{"da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]],
        ")"}], 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{"ti", "[", 
      RowBox[{
      "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
       "\[Gamma]"}], "]"}], 
     RowBox[{"t", "[", 
      RowBox[{
      "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
       "\[Gamma]"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"c", ",", "\[Gamma]"}], "]"}]}], "/.", 
    RowBox[{"Flatten", "[", 
     RowBox[{"fibers", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
      "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", 
     RowBox[{"fus", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", ",", 
     RowBox[{"da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}], 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{
           "da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
           RowBox[{
           "da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
          RowBox[{
          "da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]], 
         ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{"ti", "[", 
        RowBox[{
        "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
         "\[Gamma]"}], "]"}], 
       RowBox[{"t", "[", 
        RowBox[{
        "a", ",", "\[Alpha]p", ",", "b", ",", "\[Beta]p", ",", "c", ",", 
         "\[Gamma]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"c", ",", 
        RowBox[{"fus", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", 
        RowBox[{
        "da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}], 
       "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]p", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]p", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
     "}"}]}], "]"}], "/.", 
  RowBox[{"Flatten", "[", 
   RowBox[{"fibers", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.943475393735876*^9, 3.94347540661734*^9}, {
  3.943475538334486*^9, 3.9434755672372036`*^9}, {3.943477773477663*^9, 
  3.9434777787603035`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"97eee99b-fa21-cd48-bd2d-8dedfee5bd55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"3", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"4", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"5", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"5", ",", "2"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"6", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"6", ",", "2"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"7", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"7", ",", "2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9434753911104145`*^9, 3.943475407339361*^9}, {
   3.943475555045044*^9, 3.9434755679652176`*^9}, {3.9434777752941895`*^9, 
   3.943477779627289*^9}, 3.9458017842020283`*^9, 3.945802853720108*^9, 
   3.945802907653816*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"a20c0fd6-068b-3742-91fd-40a4a8cd44d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9434753911104145`*^9, 3.943475407339361*^9}, {
   3.943475555045044*^9, 3.9434755679652176`*^9}, {3.9434777752941895`*^9, 
   3.943477779627289*^9}, 3.9458017842020283`*^9, 3.945802853720108*^9, 
   3.9458029077323647`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"cdc27af1-2feb-8848-ae0f-288fe94290b2"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interface algebra", "Subsubsection",
 CellChangeTimes->{{3.9434758208061714`*^9, 
  3.9434758232243385`*^9}},ExpressionUUID->"236e7092-eba6-1140-ae36-\
fbe734afe602"],

Cell["tc is the splitting junction in the module category", "TextNoIndent",
 CellChangeTimes->{{3.9434768046559563`*^9, 3.9434768156045837`*^9}, {
  3.9434768513664093`*^9, 3.943476859998684*^9}, {3.94347690219314*^9, 
  3.943476902793234*^9}},ExpressionUUID->"a1f00d4c-0354-ad4d-a2bd-\
2755e6622f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fclist", "=", 
   RowBox[{"Import", "[", "\"\<E_II_1_RepSD16_module_inverse.mx\>\"", "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9434761115644264`*^9, 3.9434761213966217`*^9}, 
   3.9434780387089577`*^9, 3.9458027427252903`*^9, {3.945805936200857*^9, 
   3.9458059407139416`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"22a6feab-2e9b-5347-aa84-a5394758ff17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ulist", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "i", ",", "ip"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ip", ",", 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}]}], 
        "}"}]}], "]"}], ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942780774008333*^9, 3.9427808498286476`*^9}, 
   3.9434782743279896`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"e14faf70-26f5-994f-a616-9377bfb44369"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"1", "|", "1"}], ":", " ", 
   RowBox[{
    RowBox[{"8", "*", "1"}], "\[CirclePlus]", 
    RowBox[{"4", "*", "2"}]}]}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"1", "|", "2"}], ":", " ", 
   RowBox[{"8", "*", "2"}]}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"2", ":", "2", ":", 
   RowBox[{"16", "*", "1"}]}], TraditionalForm]}], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.9434781724087143`*^9, 3.9434781733753376`*^9}, {
  3.9434782343743114`*^9, 
  3.943478266146124*^9}},ExpressionUUID->"999c825c-dc64-3e43-af81-\
00feb6886b45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MSC", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"SparseArray", "@", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u1", ",", "u2", ",", "u3"}], "}"}], "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u3", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
             "/.", 
             RowBox[{"Flatten", "[", 
              RowBox[{
              "fibers", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"tc", "[", 
              RowBox[{
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u1", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u2", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u3", ",", "3"}], "\[RightDoubleBracket]"}]}], "]"}], 
             "/.", 
             RowBox[{"Flatten", "[", 
              RowBox[{
              "fclist", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}], "]"}]}], ")"}], 
           SqrtBox[
            FractionBox[
             RowBox[{
              RowBox[{"da", "[", 
               RowBox[{"[", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}], 
              RowBox[{"da", "[", 
               RowBox[{"[", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}]}], 
             RowBox[{"da", "[", 
              RowBox[{"[", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
              "]"}]]]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u1", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"u2", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"u3", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", "a___", "]"}], ":>", "0"}], ",", 
         RowBox[{
          RowBox[{"tc", "[", "a___", "]"}], ":>", "0"}]}], "}"}]}], ",", 
      "2"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.943475847756727*^9, 3.9434758879939365`*^9}, 
   3.943475950544264*^9, {3.9434760429895954`*^9, 3.943476062892397*^9}, {
   3.943476160091549*^9, 3.943476205701824*^9}, {3.9434765933671417`*^9, 
   3.9434766306785736`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"17ebcdff-b8b4-144b-a719-6f31b06e0a7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ArrayRules", "@", 
  RowBox[{"MSC", "[", 
   RowBox[{"1", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9434766339287624`*^9, 3.9434766439768696`*^9}, {
  3.9434780494244614`*^9, 3.943478070488798*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"d7decb8f-f597-864e-b049-34e561513e40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "7", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "8", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "9", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "10", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "11", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "12", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "13", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "14", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "15", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "16", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "8", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "9", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "10", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "11", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "12", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "8", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "9", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "10", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "11", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "12", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "13", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "16", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "7", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "8", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "9", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "10", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "11", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "12", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "13", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "14", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "15", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "16", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "9", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "9", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "10", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "10", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "11", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "11", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "12", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "12", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "14", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "15", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "9", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "9", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "10", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "10", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "11", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "11", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "12", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "12", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "13", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "16", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "3", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "4", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "9", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "9", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "10", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "10", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "11", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "11", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "12", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "12", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "13", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "16", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "2", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "3", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "4", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "9", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "9", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "10", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "10", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "11", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "11", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "12", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "12", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "14", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "15", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "2", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "3", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "4", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "9", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "10", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "10", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "11", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "11", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "12", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "2", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "3", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "4", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "9", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "9", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "10", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "11", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "12", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "12", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "2", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "3", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "4", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "9", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "9", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "10", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "11", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "12", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "12", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "1", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "2", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "3", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "4", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "9", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "10", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "10", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "11", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "11", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "12", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "1", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "2", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "3", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "4", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "9", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "10", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "10", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "11", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "11", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "12", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "14", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "14", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "15", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "15", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "1", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "2", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "3", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "4", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "5", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "9", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "9", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "10", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "11", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "12", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "12", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "16", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "16", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "1", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "3", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "4", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "5", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "8", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "9", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "9", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "10", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "11", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "12", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "12", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "13", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "13", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "16", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "16", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "1", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "2", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "3", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "4", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "6", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "7", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "9", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "10", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "10", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "11", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "11", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "12", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "14", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "14", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "15", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "15", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"_", ",", "_", ",", "_"}], "}"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9434766370213413`*^9, 3.9434766446935406`*^9}, {
   3.9434780504576817`*^9, 3.9434780711550007`*^9}, 3.9458018004688797`*^9, 
   3.945801895788204*^9, 3.9458028985231323`*^9, 3.9458059707243805`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"e16bac77-9607-6b42-987f-d8c1eb18c30a"]
}, Closed]]
}, Open  ]]
},
WindowSize->{977.4, 565.8},
WindowMargins->{{
  Automatic, 29.40000000000009}, {-50.10000000000002, Automatic}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"CMU Article.nb",
ExpressionUUID->"c97e7080-3b0b-b44e-8ae6-84da9e22c36d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 157, 3, 39, "Subsubsection",ExpressionUUID->"0a02ffe4-fd6d-ec42-8d8d-38ede7e257c5"],
Cell[736, 27, 1568, 42, 169, "Code",ExpressionUUID->"70e3c5e8-61c8-7b46-b808-766a85aa0dd3"],
Cell[CellGroupData[{
Cell[2329, 73, 162, 3, 28, "Subsubsubsection",ExpressionUUID->"810a60a6-f0d1-7741-b546-d4a0f352b3bd"],
Cell[2494, 78, 201, 4, 50, "Code",ExpressionUUID->"ab6d209f-45dc-aa47-8759-050d16661084"],
Cell[2698, 84, 465, 9, 50, "Code",ExpressionUUID->"7fde90a3-b61b-5944-ae6f-9879bf961138"],
Cell[3166, 95, 4860, 134, 45, "Code",ExpressionUUID->"a7c59445-279d-9448-b381-17aefa8188fb"],
Cell[8029, 231, 706, 19, 62, "Code",ExpressionUUID->"1d01e972-c26d-c542-9acc-fe76f45030d3"],
Cell[8738, 252, 2602, 78, 190, "Code",ExpressionUUID->"6efd8828-b6a1-064b-9750-d05901f0eb87"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11389, 336, 222, 4, 39, "Subsubsection",ExpressionUUID->"234f6e24-f6f2-2746-958e-9b0ba2f1d1d4"],
Cell[11614, 342, 443, 8, 29, "Input",ExpressionUUID->"541564d8-c523-ab49-b1d5-a6cedf9660d4"],
Cell[CellGroupData[{
Cell[12082, 354, 254, 4, 29, "Input",ExpressionUUID->"47d0bf92-99d9-224d-aa9c-a3add46b3b12"],
Cell[12339, 360, 413, 7, 29, "Output",ExpressionUUID->"187394a0-b155-f448-a71d-b785133635b8"]
}, Open  ]],
Cell[12767, 370, 784, 25, 58, "DisplayFormulaNumbered",ExpressionUUID->"cc0311e7-e875-e241-b2f9-b5acfe53ca44"],
Cell[CellGroupData[{
Cell[13576, 399, 1144, 28, 29, "Input",ExpressionUUID->"5db13b89-2409-694b-9f0a-ea6a21ea98f7"],
Cell[14723, 429, 1040, 22, 29, "Output",ExpressionUUID->"9b345810-d172-644b-ba0a-ef9754f7b5dd"]
}, Open  ]],
Cell[15778, 454, 305, 6, 25, "TextNoIndent",ExpressionUUID->"7ca8a145-1c30-1943-8b4b-ad853908f06e"],
Cell[CellGroupData[{
Cell[16108, 464, 4881, 115, 134, "Input",ExpressionUUID->"a3357663-ebdb-e245-9f4b-9f3f04efd73d"],
Cell[20992, 581, 505, 10, 29, "Output",ExpressionUUID->"d1510f9c-9753-0546-851f-60e02662bd6e"]
}, Open  ]],
Cell[21512, 594, 199, 3, 25, "TextNoIndent",ExpressionUUID->"2279629c-da3a-1b46-95a7-1a19ee15a347"],
Cell[CellGroupData[{
Cell[21736, 601, 171, 3, 28, "Subsubsubsection",ExpressionUUID->"3be3e8bf-766f-d143-b310-6abe088ce388"],
Cell[CellGroupData[{
Cell[21932, 608, 3869, 111, 137, "Input",ExpressionUUID->"97eee99b-fa21-cd48-bd2d-8dedfee5bd55"],
Cell[25804, 721, 977, 27, 29, "Output",ExpressionUUID->"a20c0fd6-068b-3742-91fd-40a4a8cd44d8"],
Cell[26784, 750, 21799, 715, 636, "Output",ExpressionUUID->"cdc27af1-2feb-8848-ae0f-288fe94290b2"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48644, 1472, 172, 3, 39, "Subsubsection",ExpressionUUID->"236e7092-eba6-1140-ae36-fbe734afe602"],
Cell[48819, 1477, 301, 4, 25, "TextNoIndent",ExpressionUUID->"a1f00d4c-0354-ad4d-a2bd-2755e6622f5e"],
Cell[49123, 1483, 401, 8, 29, "Input",ExpressionUUID->"22a6feab-2e9b-5347-aa84-a5394758ff17"],
Cell[49527, 1493, 816, 23, 29, "Input",ExpressionUUID->"e14faf70-26f5-994f-a616-9377bfb44369"],
Cell[50346, 1518, 639, 17, 85, "DisplayFormulaNumbered",ExpressionUUID->"999c825c-dc64-3e43-af81-00feb6886b45"],
Cell[50988, 1537, 4213, 95, 190, "Input",ExpressionUUID->"17ebcdff-b8b4-144b-a719-6f31b06e0a7c"],
Cell[CellGroupData[{
Cell[55226, 1636, 312, 6, 29, "Input",ExpressionUUID->"d7decb8f-f597-864e-b049-34e561513e40"],
Cell[55541, 1644, 47138, 1606, 1804, "Output",ExpressionUUID->"e16bac77-9607-6b42-987f-d8c1eb18c30a"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/E_I_1m/E_I_1m_Fiber_Functors.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    106301,       3289]
NotebookOptionsPosition[    102412,       3221]
NotebookOutlinePosition[    102836,       3237]
CellTagsIndexPosition[    102793,       3234]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["code", "Subsubsection",
 CellChangeTimes->{{3.9434756408294296`*^9, 
  3.943475641221386*^9}},ExpressionUUID->"0a02ffe4-fd6d-ec42-8d8d-\
38ede7e257c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Abstract", "[", "m_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dim", "=", 
       RowBox[{"Length", "@", "m"}]}], ",", "\[Sigma]ind", ",", "\[Sigma]bas",
       ",", "\[Sigma]s"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Sigma]ind", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "dim"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Sigma]s", "[", "x_", "]"}], ":=", 
      RowBox[{"PauliMatrix", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Sigma]s", "[", "x__", "]"}], ":=", 
      RowBox[{"KroneckerProduct", "@@", 
       RowBox[{"Map", "[", 
        RowBox[{"PauliMatrix", ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "@@", "\[Sigma]i"}], " ", 
        FractionBox["1", "dim"], 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Sigma]s", "@@", "\[Sigma]i"}], ")"}], 
           "\[HermitianConjugate]"}], ".", "m"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]i", ",", "\[Sigma]ind"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Code",
 CellLabel->"In[1]:=",ExpressionUUID->"70e3c5e8-61c8-7b46-b808-766a85aa0dd3"],

Cell[CellGroupData[{

Cell["fusion", "Subsubsubsection",
 CellChangeTimes->{{3.943475663842575*^9, 
  3.9434756646179047`*^9}},ExpressionUUID->"810a60a6-f0d1-7741-b546-\
d4a0f352b3bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Code",
 CellLabel->"In[2]:=",ExpressionUUID->"ab6d209f-45dc-aa47-8759-050d16661084"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gGSym", "=", 
   RowBox[{"Import", "[", "\"\<E_I_1m_Gsym.mx\>\"", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.9434752540131035`*^9, 3.943475254768713*^9}, 
   3.944162749488327*^9, 3.9448482361198025`*^9, {3.94580135977614*^9, 
   3.9458013639216576`*^9}, 3.945802396777626*^9, {3.9458056517959385`*^9, 
   3.945805653176075*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7fde90a3-b61b-5944-ae6f-9879bf961138"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fusN", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "4", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "6"}], "}"}]}], "}"}]}], ";"}]], "Code", \
"Input",
 CellLabel->"In[4]:=",ExpressionUUID->"596a7554-e571-954e-9155-11117db0f9b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"da", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}],
     "}"}]}], ";"}]], "Code", "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"a0fb8d65-e645-1141-896e-87703581a499"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"fus", ",", "fl"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"a", "\[Times]", "b"}], "->", "?"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fus", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", 
      RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"?", 
    RowBox[{
     RowBox[{"\[Times]", "a"}], "->", "b"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fl", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"a", "\[Times]", 
    RowBox[{"?", 
     RowBox[{"->", "b"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fr", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", "2"}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[6]:=",ExpressionUUID->"b9f74cc4-57a7-1f42-8c19-1cad090f35b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["fiber functors", "Subsubsection",
 CellChangeTimes->{{3.9434756435826817`*^9, 3.9434756442624607`*^9}, {
  3.9434766979193916`*^9, 
  3.9434766993198757`*^9}},ExpressionUUID->"234f6e24-f6f2-2746-958e-\
9b0ba2f1d1d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fibers", "=", 
   RowBox[{"{", 
    RowBox[{"Import", "[", "\"\<E_I_1m_fibers.mx\>\"", "]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9434754110658455`*^9, 3.9434754178506775`*^9}, {
   3.9434754712310905`*^9, 3.943475494992567*^9}, {3.9441627660053673`*^9, 
   3.9441627710008984`*^9}, {3.944162951679924*^9, 3.9441629529047527`*^9}, {
   3.944848241954571*^9, 3.944848242110317*^9}, 3.9458024071658077`*^9, 
   3.945805656745434*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"541564d8-c523-ab49-b1d5-a6cedf9660d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "@", "fibers"}]], "Input",
 CellChangeTimes->{{3.943475496154604*^9, 3.943475499498535*^9}, {
  3.943476795547798*^9, 3.943476796274*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"47d0bf92-99d9-224d-aa9c-a3add46b3b12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.9434754998654423`*^9, 3.943476765910818*^9, 
  3.9441627736676846`*^9, 3.944162954223015*^9, 3.9446948975217304`*^9, 
  3.944848244147793*^9, 3.945801375433237*^9, 3.9458024193517647`*^9, 
  3.945805669257885*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"020db49d-1265-cb42-80cf-cae3b08ae296"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"F1", ",", " ", 
    SuperscriptBox["F1", 
     RowBox[{"-", "1"}]]}], "}"}], TraditionalForm]], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.94347557391811*^9, 3.9434756070015526`*^9}, {
  3.9441627957123203`*^9, 
  3.944162800733673*^9}},ExpressionUUID->"cc0311e7-e875-e241-b2f9-\
b5acfe53ca44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Thread", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Abstract", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"d", ",", "\[Alpha]", ",", "g", ",", "1", ",", 
          RowBox[{
           RowBox[{"fus", "[", 
            RowBox[{"g", ",", "d"}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"fibers", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "2"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9446949037770214`*^9, 3.9446949049072094`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"1a69a4e7-f370-c24c-9d07-d6d325d86f5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9446949067540073`*^9, 3.9448482564243107`*^9, 
  3.9458013765782585`*^9, 3.945802420330353*^9, 3.9458056702434864`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"37a74e4e-41ea-294b-8da9-2b9da6a344d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Thread", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Abstract", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"g", ",", "1", ",", "d", ",", "\[Alpha]", ",", 
          RowBox[{
           RowBox[{"fus", "[", 
            RowBox[{"g", ",", "d"}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"fibers", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "2"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.943475678627266*^9, 3.943475757561657*^9}, 
   3.9441628047986584`*^9, {3.9441629629104633`*^9, 3.944162963020149*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5db13b89-2409-694b-9f0a-ea6a21ea98f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9434757056301365`*^9, 3.9434757580627174`*^9}, 
   3.9434767676276054`*^9, 3.9441628053647537`*^9, {3.944162959768799*^9, 
   3.9441629634450436`*^9}, 3.9446948987955112`*^9, 3.9448482581389427`*^9, 
   3.9458013774777927`*^9, 3.945802421877432*^9, 3.9458056708994007`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"82d9d7c4-3028-ce44-89c9-284837392e6f"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox["t", 
    RowBox[{
     RowBox[{"a", " ", "\[Alpha]"}], ",", 
     RowBox[{"b", " ", "\[Beta]"}]}], 
    RowBox[{"c", " ", "\[Gamma]"}]], "=", 
   RowBox[{"t", "[", 
    RowBox[{
    "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
     "\[Gamma]"}], "]"}]}], TraditionalForm]], "DisplayFormulaNumbered",
 CellChangeTimes->{
  3.9458000574894485`*^9},ExpressionUUID->"1902cf4c-6343-a24e-9105-\
e3829ddf743d"],

Cell["\<\
Check the fiber functor satisfying the equation: take some time\
\>", "TextNoIndent",
 CellChangeTimes->{{3.943476668107115*^9, 3.9434766923708324`*^9}, {
  3.9434767788759212`*^9, 3.9434767807254677`*^9}, {3.94416286835413*^9, 
  3.944162870989668*^9}},ExpressionUUID->"7ca8a145-1c30-1943-8b4b-\
ad853908f06e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"al", ",", "bl"}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"al", "=", 
            RowBox[{"Intersection", "[", 
             RowBox[{
              RowBox[{"fus", "[", 
               RowBox[{"a", ",", "b"}], "]"}], ",", 
              RowBox[{"fl", "[", 
               RowBox[{"c", ",", "d"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"bl", "=", 
            RowBox[{"Intersection", "[", 
             RowBox[{
              RowBox[{"fus", "[", 
               RowBox[{"b", ",", "c"}], "]"}], ",", 
              RowBox[{"fr", "[", 
               RowBox[{"a", ",", "d"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{
                    "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "e", 
                    ",", "\[Epsilon]"}], "]"}], 
                   RowBox[{"t", "[", 
                    RowBox[{
                    "e", ",", "\[Epsilon]", ",", "c", ",", "\[Gamma]", ",", 
                    "d", ",", "\[Delta]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Epsilon]", ",", 
                    RowBox[{
                    "da", "\[LeftDoubleBracket]", "e", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "==", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[ScriptCapitalG]", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
                    "]"}], 
                   RowBox[{"t", "[", 
                    RowBox[{
                    "b", ",", "\[Beta]", ",", "c", ",", "\[Gamma]", ",", "f", 
                    ",", "\[Phi]"}], "]"}], 
                   RowBox[{"t", "[", 
                    RowBox[{
                    "a", ",", "\[Alpha]", ",", "f", ",", "\[Phi]", ",", "d", 
                    ",", "\[Delta]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"f", ",", "bl"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Phi]", ",", 
                    RowBox[{
                    "da", "\[LeftDoubleBracket]", "f", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"e", ",", "al"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Alpha]", ",", 
                 RowBox[{
                 "da", "\[LeftDoubleBracket]", "a", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Beta]", ",", 
                 RowBox[{
                 "da", "\[LeftDoubleBracket]", "b", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Gamma]", ",", 
                 RowBox[{
                 "da", "\[LeftDoubleBracket]", "c", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Delta]", ",", 
                 RowBox[{
                 "da", "\[LeftDoubleBracket]", "d", 
                  "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "/.", 
             "gGSym"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "7"}], "}"}]}], "]"}]}], ")"}], "/.", 
    RowBox[{"fibers", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9434753213022842`*^9, 3.943475330563383*^9}, {
  3.943475504701521*^9, 3.94347550872348*^9}, {3.944162825453247*^9, 
  3.9441628557102604`*^9}, {3.944162973547701*^9, 3.9441629737515736`*^9}, {
  3.9458013855677567`*^9, 3.9458013885245247`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"a3357663-ebdb-e245-9f4b-9f3f04efd73d"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{
  3.9434753428287983`*^9, 3.9434755241867905`*^9, 3.9434767816253567`*^9, {
   3.9441628430424366`*^9, 3.9441628602505093`*^9}, 3.9441629786470146`*^9, 
   3.9448482653329544`*^9, 3.9458013948910866`*^9, 3.945802428076639*^9, 
   3.945805676420313*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"571e2d89-49b0-244c-a614-1ceb5a1febe3"]
}, Open  ]],

Cell["ti is the splitting junction of the fiber functor", "TextNoIndent",
 CellChangeTimes->{{3.943476829070963*^9, 
  3.943476846567175*^9}},ExpressionUUID->"2279629c-da3a-1b46-95a7-\
1a19ee15a347"],

Cell[CellGroupData[{

Cell["Check inverse", "Subsubsubsection",
 CellChangeTimes->{{3.9434757876194725`*^9, 
  3.9434757920258408`*^9}},ExpressionUUID->"3be3e8bf-766f-d143-b310-\
6abe088ce388"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{
          "da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
          RowBox[{
          "da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]], ")"}], 
       RowBox[{"1", "/", "2"}]], 
      RowBox[{"ti", "[", 
       RowBox[{
       "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
        "\[Gamma]"}], "]"}], 
      RowBox[{"t", "[", 
       RowBox[{
       "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
        "\[Gamma]"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"c", ",", "\[Gamma]"}], "]"}]}], "/.", 
     RowBox[{"Flatten", "[", "fibers", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", 
      RowBox[{"fus", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}], 
     "}"}]}], "]"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{
            "da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
            RowBox[{
            "da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
           RowBox[{
           "da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]], 
          ")"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{"ti", "[", 
         RowBox[{
         "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
          "\[Gamma]"}], "]"}], 
        RowBox[{"t", "[", 
         RowBox[{
         "a", ",", "\[Alpha]p", ",", "b", ",", "\[Beta]p", ",", "c", ",", 
          "\[Gamma]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"fus", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", 
       RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]p", ",", 
       RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]p", ",", 
       RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}],
       "}"}]}], "]"}], "/.", 
   RowBox[{"Flatten", "[", "fibers", "]"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.943475393735876*^9, 3.94347540661734*^9}, {
  3.943475538334486*^9, 3.9434755672372036`*^9}, {3.9441628812077446`*^9, 
  3.944162897380169*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"97eee99b-fa21-cd48-bd2d-8dedfee5bd55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"3", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"4", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"5", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"5", ",", "2"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"6", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"6", ",", "2"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"7", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"7", ",", "2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9434753911104145`*^9, 3.943475407339361*^9}, {
   3.943475555045044*^9, 3.9434755679652176`*^9}, {3.9441628856728897`*^9, 
   3.944162898651968*^9}, 3.9448482694822273`*^9, 3.9458013985546284`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"ba4435b1-7fbc-8d41-9aec-cd5e66a848c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9434753911104145`*^9, 3.943475407339361*^9}, {
   3.943475555045044*^9, 3.9434755679652176`*^9}, {3.9441628856728897`*^9, 
   3.944162898651968*^9}, 3.9448482694822273`*^9, 3.9458013986279335`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"94565f53-be5e-9741-8b56-67ed8c4da4e9"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interface algebra", "Subsubsection",
 CellChangeTimes->{{3.9434758208061714`*^9, 
  3.9434758232243385`*^9}},ExpressionUUID->"236e7092-eba6-1140-ae36-\
fbe734afe602"],

Cell["tc is the splitting junction in the module category", "TextNoIndent",
 CellChangeTimes->{{3.9434768046559563`*^9, 3.9434768156045837`*^9}, {
  3.9434768513664093`*^9, 3.943476859998684*^9}, {3.94347690219314*^9, 
  3.943476902793234*^9}},ExpressionUUID->"a1f00d4c-0354-ad4d-a2bd-\
2755e6622f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fclist", "=", 
   RowBox[{"{", 
    RowBox[{"Import", "[", "\"\<E_I_1m_module_inverse.mx\>\"", "]"}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9434761115644264`*^9, 3.9434761213966217`*^9}, {
   3.9441629118475056`*^9, 3.944162942961481*^9}, {3.9448482808549957`*^9, 
   3.944848281011841*^9}, 3.9458024115135174`*^9, {3.9458056607022247`*^9, 
   3.945805662917547*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"22a6feab-2e9b-5347-aa84-a5394758ff17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ulist", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "i", ",", "ip"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ip", ",", 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}]}], 
        "}"}]}], "]"}], ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942780774008333*^9, 3.9427808498286476`*^9}, {
  3.943478376055336*^9, 3.9434783803145237`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e14faf70-26f5-994f-a616-9377bfb44369"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MSC", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"SparseArray", "@", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u1", ",", "u2", ",", "u3"}], "}"}], "->", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u3", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}],
               "/.", 
              RowBox[{"Flatten", "[", 
               RowBox[{
               "fibers", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], "]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tc", "[", 
               RowBox[{
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u1", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u2", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u3", ",", "3"}], "\[RightDoubleBracket]"}]}], "]"}],
               "/.", 
              RowBox[{"Flatten", "[", 
               RowBox[{
               "fclist", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], "]"}]}], ")"}], 
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{"da", "[", 
                RowBox[{"[", 
                 RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                  RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
                "]"}], 
               RowBox[{"da", "[", 
                RowBox[{"[", 
                 RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                  RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
                "]"}]}], 
              RowBox[{"da", "[", 
               RowBox[{"[", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}]]]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u1", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"u2", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"u3", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", "a___", "]"}], ":>", "0"}], ",", 
         RowBox[{
          RowBox[{"tc", "[", "a___", "]"}], ":>", "0"}]}], "}"}]}], ",", 
      "2"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.943475847756727*^9, 3.9434758879939365`*^9}, 
   3.943475950544264*^9, {3.9434760429895954`*^9, 3.943476062892397*^9}, {
   3.943476160091549*^9, 3.943476205701824*^9}, {3.9434765933671417`*^9, 
   3.9434766306785736`*^9}, {3.944163005117296*^9, 3.9441630168914814`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"17ebcdff-b8b4-144b-a719-6f31b06e0a7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ArrayRules", "@", 
  RowBox[{"MSC", "[", 
   RowBox[{"1", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9441634108685207`*^9, 3.9441634187948627`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"405f1bad-2ad8-8b4e-a624-856ab3af0324"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "7", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "8", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "9", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "10", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "11", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "12", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "13", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "14", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "15", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "16", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "8", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "9", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "10", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "11", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "12", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "13", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "14", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "15", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "16", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "8", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "9", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "10", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "11", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "12", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "13", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "16", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "7", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "8", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "9", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "10", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "11", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "12", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "13", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "14", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "15", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "16", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "9", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "9", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "10", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "10", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "11", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "11", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "12", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "12", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "9", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "9", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "10", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "10", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "11", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "11", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "12", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "12", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "2", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "3", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "4", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "9", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "9", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "10", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "10", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "11", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "11", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "12", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "12", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "2", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "3", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "4", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "9", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "9", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "10", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "10", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "11", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "11", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "12", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "12", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "2", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "3", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "4", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "9", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "9", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "12", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "12", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "2", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "3", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "4", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "10", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "10", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "11", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "11", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "3", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "4", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "10", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "10", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "11", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "11", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "1", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "2", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "3", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "4", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "9", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "9", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "12", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "12", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "1", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "4", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "9", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "9", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "10", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "10", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "11", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "11", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "12", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "12", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "1", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "2", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "3", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "4", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "9", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "9", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "10", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "10", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "11", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "11", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "12", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "12", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "1", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "3", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "4", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "9", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "9", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "10", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "10", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "11", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "11", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "12", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "12", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "1", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "2", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "3", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "4", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "9", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "9", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "10", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "10", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "11", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "11", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "12", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "12", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"_", ",", "_", ",", "_"}], "}"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.94416342248209*^9, 3.944848287638336*^9, 
  3.945801409101612*^9, 3.9458024365096016`*^9, 3.9458056793760357`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"a6abba2d-14ac-d643-ae93-a895fa2d4c14"]
}, Closed]]
}, Open  ]]
},
WindowSize->{977.4, 565.8},
WindowMargins->{{Automatic, 56.700000000000045`}, {Automatic, 0.3}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"CMU Article.nb",
ExpressionUUID->"c97e7080-3b0b-b44e-8ae6-84da9e22c36d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 157, 3, 39, "Subsubsection",ExpressionUUID->"0a02ffe4-fd6d-ec42-8d8d-38ede7e257c5"],
Cell[736, 27, 1567, 42, 169, "Code",ExpressionUUID->"70e3c5e8-61c8-7b46-b808-766a85aa0dd3"],
Cell[CellGroupData[{
Cell[2328, 73, 162, 3, 28, "Subsubsubsection",ExpressionUUID->"810a60a6-f0d1-7741-b546-d4a0f352b3bd"],
Cell[2493, 78, 200, 4, 50, "Code",ExpressionUUID->"ab6d209f-45dc-aa47-8759-050d16661084"],
Cell[2696, 84, 446, 8, 50, "Code",ExpressionUUID->"7fde90a3-b61b-5944-ae6f-9879bf961138"],
Cell[3145, 94, 4859, 134, 45, "Code",ExpressionUUID->"596a7554-e571-954e-9155-11117db0f9b2"],
Cell[8007, 230, 258, 6, 45, "Code",ExpressionUUID->"a0fb8d65-e645-1141-896e-87703581a499"],
Cell[8268, 238, 2559, 77, 190, "Code",ExpressionUUID->"b9f74cc4-57a7-1f42-8c19-1cad090f35b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10876, 321, 222, 4, 39, "Subsubsection",ExpressionUUID->"234f6e24-f6f2-2746-958e-9b0ba2f1d1d4"],
Cell[11101, 327, 560, 11, 29, "Input",ExpressionUUID->"541564d8-c523-ab49-b1d5-a6cedf9660d4"],
Cell[CellGroupData[{
Cell[11686, 342, 254, 4, 29, "Input",ExpressionUUID->"47d0bf92-99d9-224d-aa9c-a3add46b3b12"],
Cell[11943, 348, 387, 7, 29, "Output",ExpressionUUID->"020db49d-1265-cb42-80cf-cae3b08ae296"]
}, Open  ]],
Cell[12345, 358, 351, 9, 31, "DisplayFormulaNumbered",ExpressionUUID->"cc0311e7-e875-e241-b2f9-b5acfe53ca44"],
Cell[CellGroupData[{
Cell[12721, 371, 1070, 27, 29, "Input",ExpressionUUID->"1a69a4e7-f370-c24c-9d07-d6d325d86f5a"],
Cell[13794, 400, 857, 21, 29, "Output",ExpressionUUID->"37a74e4e-41ea-294b-8da9-2b9da6a344d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14688, 426, 1142, 28, 29, "Input",ExpressionUUID->"5db13b89-2409-694b-9f0a-ea6a21ea98f7"],
Cell[15833, 456, 1056, 25, 29, "Output",ExpressionUUID->"82d9d7c4-3028-ce44-89c9-284837392e6f"]
}, Open  ]],
Cell[16904, 484, 479, 14, 31, "DisplayFormulaNumbered",ExpressionUUID->"1902cf4c-6343-a24e-9105-e3829ddf743d"],
Cell[17386, 500, 321, 6, 25, "TextNoIndent",ExpressionUUID->"7ca8a145-1c30-1943-8b4b-ad853908f06e"],
Cell[CellGroupData[{
Cell[17732, 510, 4618, 110, 134, "Input",ExpressionUUID->"a3357663-ebdb-e245-9f4b-9f3f04efd73d"],
Cell[22353, 622, 405, 7, 29, "Output",ExpressionUUID->"571e2d89-49b0-244c-a614-1ceb5a1febe3"]
}, Open  ]],
Cell[22773, 632, 199, 3, 25, "TextNoIndent",ExpressionUUID->"2279629c-da3a-1b46-95a7-1a19ee15a347"],
Cell[CellGroupData[{
Cell[22997, 639, 171, 3, 28, "Subsubsubsection",ExpressionUUID->"3be3e8bf-766f-d143-b310-6abe088ce388"],
Cell[CellGroupData[{
Cell[23193, 646, 3902, 110, 137, "Input",ExpressionUUID->"97eee99b-fa21-cd48-bd2d-8dedfee5bd55"],
Cell[27098, 758, 949, 25, 29, "Output",ExpressionUUID->"ba4435b1-7fbc-8d41-9aec-cd5e66a848c4"],
Cell[28050, 785, 21769, 713, 636, "Output",ExpressionUUID->"94565f53-be5e-9741-8b56-67ed8c4da4e9"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49880, 1505, 172, 3, 39, "Subsubsection",ExpressionUUID->"236e7092-eba6-1140-ae36-fbe734afe602"],
Cell[50055, 1510, 301, 4, 25, "TextNoIndent",ExpressionUUID->"a1f00d4c-0354-ad4d-a2bd-2755e6622f5e"],
Cell[50359, 1516, 494, 10, 29, "Input",ExpressionUUID->"22a6feab-2e9b-5347-aa84-a5394758ff17"],
Cell[50856, 1528, 839, 23, 29, "Input",ExpressionUUID->"e14faf70-26f5-994f-a616-9377bfb44369"],
Cell[51698, 1553, 4369, 96, 233, "Input",ExpressionUUID->"17ebcdff-b8b4-144b-a719-6f31b06e0a7c"],
Cell[CellGroupData[{
Cell[56092, 1653, 261, 5, 29, "Input",ExpressionUUID->"405f1bad-2ad8-8b4e-a624-856ab3af0324"],
Cell[56356, 1660, 46028, 1557, 1765, "Output",ExpressionUUID->"a6abba2d-14ac-d643-ae93-a895fa2d4c14"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/E_I_1p_RepD16/E_I_1p_RepD16_Fiber_Functors.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    105741,       3310]
NotebookOptionsPosition[    101964,       3245]
NotebookOutlinePosition[    102388,       3261]
CellTagsIndexPosition[    102345,       3258]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["code", "Subsubsection",
 CellChangeTimes->{{3.9434756408294296`*^9, 
  3.943475641221386*^9}},ExpressionUUID->"0a02ffe4-fd6d-ec42-8d8d-\
38ede7e257c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Abstract", "[", "m_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dim", "=", 
       RowBox[{"Length", "@", "m"}]}], ",", "\[Sigma]ind", ",", "\[Sigma]bas",
       ",", "\[Sigma]s"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Sigma]ind", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "dim"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Sigma]s", "[", "x_", "]"}], ":=", 
      RowBox[{"PauliMatrix", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Sigma]s", "[", "x__", "]"}], ":=", 
      RowBox[{"KroneckerProduct", "@@", 
       RowBox[{"Map", "[", 
        RowBox[{"PauliMatrix", ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "@@", "\[Sigma]i"}], " ", 
        FractionBox["1", "dim"], 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Sigma]s", "@@", "\[Sigma]i"}], ")"}], 
           "\[HermitianConjugate]"}], ".", "m"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]i", ",", "\[Sigma]ind"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Code",
 CellLabel->"In[20]:=",ExpressionUUID->"70e3c5e8-61c8-7b46-b808-766a85aa0dd3"],

Cell[CellGroupData[{

Cell["fusion", "Subsubsubsection",
 CellChangeTimes->{{3.943475663842575*^9, 
  3.9434756646179047`*^9}},ExpressionUUID->"810a60a6-f0d1-7741-b546-\
d4a0f352b3bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Code",
 CellLabel->"In[21]:=",ExpressionUUID->"ab6d209f-45dc-aa47-8759-050d16661084"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gGSym", "=", 
   RowBox[{"Import", "[", "\"\<E_I_1p_RepD16_Gsymbol_pub.mx\>\"", "]"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.9434752540131035`*^9, 3.943475254768713*^9}, {
   3.945799566253338*^9, 3.945799568841503*^9}, {3.945799604418993*^9, 
   3.9457996074491463`*^9}, 3.945802475392481*^9, {3.94580573230534*^9, 
   3.9458057380270576`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"7fde90a3-b61b-5944-ae6f-9879bf961138"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fusN", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "4", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "6"}], "}"}]}], "}"}]}], ";"}]], "Code", \
"Input",
 CellLabel->"In[23]:=",ExpressionUUID->"596a7554-e571-954e-9155-11117db0f9b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"da", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}],
     "}"}]}], ";"}]], "Code", "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"a0fb8d65-e645-1141-896e-87703581a499"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"fus", ",", "fl"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"a", "\[Times]", "b"}], "->", "?"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fus", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", 
      RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"?", 
    RowBox[{
     RowBox[{"\[Times]", "a"}], "->", "b"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fl", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"a", "\[Times]", 
    RowBox[{"?", 
     RowBox[{"->", "b"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fr", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", "2"}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[25]:=",ExpressionUUID->"b9f74cc4-57a7-1f42-8c19-1cad090f35b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["fiber functors", "Subsubsection",
 CellChangeTimes->{{3.9434756435826817`*^9, 3.9434756442624607`*^9}, {
  3.9434766979193916`*^9, 
  3.9434766993198757`*^9}},ExpressionUUID->"234f6e24-f6f2-2746-958e-\
9b0ba2f1d1d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fibers", "=", 
   RowBox[{"Import", "[", "\"\<E_I_1p_RepD16_fibers.mx\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9434754110658455`*^9, 3.9434754178506775`*^9}, {
   3.9434754712310905`*^9, 3.943475494992567*^9}, 3.945802480856287*^9, {
   3.945805741389471*^9, 3.9458057436455326`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"541564d8-c523-ab49-b1d5-a6cedf9660d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "@", "fibers"}]], "Input",
 CellChangeTimes->{{3.943475496154604*^9, 3.943475499498535*^9}, {
  3.943476795547798*^9, 3.943476796274*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"47d0bf92-99d9-224d-aa9c-a3add46b3b12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "2", ",", "256"}], "}"}]], "Output",
 CellChangeTimes->{3.9434754998654423`*^9, 3.943476765910818*^9, 
  3.9457996206302586`*^9, 3.9457998306241436`*^9, 3.94580249197237*^9, 
  3.945805760728321*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"02469fa3-dee8-d84e-aa60-67302dcbee59"]
}, Open  ]],

Cell[BoxData[{
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"F1", ",", " ", 
      SuperscriptBox["F1", 
       RowBox[{"-", "1"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"F2", ",", 
      SuperscriptBox["F2", 
       RowBox[{"-", "1"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"F3", ",", 
      SuperscriptBox["F3", 
       RowBox[{"-", "1"}]]}], "}"}]}], "}"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Nu]", "(", "a", ")"}], "=", 
    RowBox[{"-", "1"}]}], ",", " ", 
   RowBox[{
    RowBox[{"\[Nu]", "(", "b", ")"}], "=", 
    RowBox[{"-", "1"}]}], ",", " ", 
   RowBox[{
    RowBox[{"\[Nu]", "(", 
     RowBox[{"a", " ", "b"}], ")"}], "=", 
    RowBox[{"-", "1"}]}]}], TraditionalForm]}], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.94347557391811*^9, 
  3.9434756070015526`*^9}},ExpressionUUID->"cc0311e7-e875-e241-b2f9-\
b5acfe53ca44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Thread", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Abstract", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"g", ",", "1", ",", "d", ",", "\[Alpha]", ",", 
          RowBox[{
           RowBox[{"fus", "[", 
            RowBox[{"g", ",", "d"}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"fibers", "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "2"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.943475678627266*^9, 3.943475757561657*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"5db13b89-2409-694b-9f0a-ea6a21ea98f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9434757056301365`*^9, 3.9434757580627174`*^9}, 
   3.9434767676276054`*^9, 3.9457996223269463`*^9, 3.9457998319326935`*^9, 
   3.945802493227133*^9, 3.945805761714857*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"76955b66-d2be-0341-94f5-4ea0b1e93f18"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox["t", 
    RowBox[{
     RowBox[{"a", " ", "\[Alpha]"}], ",", 
     RowBox[{"b", " ", "\[Beta]"}]}], 
    RowBox[{"c", " ", "\[Gamma]"}]], "=", 
   RowBox[{"t", "[", 
    RowBox[{
    "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
     "\[Gamma]"}], "]"}]}], TraditionalForm]], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.945799777544201*^9, 
  3.9457997950205116`*^9}},ExpressionUUID->"678fa57b-8e34-254a-ab1e-\
0dcb2e05b29b"],

Cell["\<\
Check all 3 fiber functors satisfying the equation: take some time\
\>", "TextNoIndent",
 CellChangeTimes->{{3.943476668107115*^9, 3.9434766923708324`*^9}, {
  3.9434767788759212`*^9, 
  3.9434767807254677`*^9}},ExpressionUUID->"7ca8a145-1c30-1943-8b4b-\
ad853908f06e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"al", ",", "bl"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"al", "=", 
             RowBox[{"Intersection", "[", 
              RowBox[{
               RowBox[{"fus", "[", 
                RowBox[{"a", ",", "b"}], "]"}], ",", 
               RowBox[{"fl", "[", 
                RowBox[{"c", ",", "d"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"bl", "=", 
             RowBox[{"Intersection", "[", 
              RowBox[{
               RowBox[{"fus", "[", 
                RowBox[{"b", ",", "c"}], "]"}], ",", 
               RowBox[{"fr", "[", 
                RowBox[{"a", ",", "d"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{
                    "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "e", 
                    ",", "\[Epsilon]"}], "]"}], 
                    RowBox[{"t", "[", 
                    RowBox[{
                    "e", ",", "\[Epsilon]", ",", "c", ",", "\[Gamma]", ",", 
                    "d", ",", "\[Delta]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{
                    "da", "\[LeftDoubleBracket]", "e", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "==", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ScriptCapitalG]", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
                    "]"}], 
                    RowBox[{"t", "[", 
                    RowBox[{
                    "b", ",", "\[Beta]", ",", "c", ",", "\[Gamma]", ",", "f", 
                    ",", "\[Phi]"}], "]"}], 
                    RowBox[{"t", "[", 
                    RowBox[{
                    "a", ",", "\[Alpha]", ",", "f", ",", "\[Phi]", ",", "d", 
                    ",", "\[Delta]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"f", ",", "bl"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Phi]", ",", 
                    RowBox[{
                    "da", "\[LeftDoubleBracket]", "f", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"e", ",", "al"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Alpha]", ",", 
                  RowBox[{
                  "da", "\[LeftDoubleBracket]", "a", 
                   "\[RightDoubleBracket]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Beta]", ",", 
                  RowBox[{
                  "da", "\[LeftDoubleBracket]", "b", 
                   "\[RightDoubleBracket]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Gamma]", ",", 
                  RowBox[{
                  "da", "\[LeftDoubleBracket]", "c", 
                   "\[RightDoubleBracket]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Delta]", ",", 
                  RowBox[{
                  "da", "\[LeftDoubleBracket]", "d", 
                   "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "/.", 
              "gGSym"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "7"}], "}"}]}], "]"}]}], ")"}], "/.", "si"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"si", ",", 
     RowBox[{"fibers", "\[LeftDoubleBracket]", 
      RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9434753213022842`*^9, 3.943475330563383*^9}, {
  3.943475504701521*^9, 3.94347550872348*^9}, {3.945799626549944*^9, 
  3.945799630596569*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"a3357663-ebdb-e245-9f4b-9f3f04efd73d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", "True", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9434753428287983`*^9, 3.9434755241867905`*^9, 
  3.9434767816253567`*^9, 3.945799647192915*^9, 3.9457998470479927`*^9, 
  3.9458025114710884`*^9, 3.945805776850874*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"eec39150-6957-4f44-84e4-fa2868ef524b"]
}, Open  ]],

Cell["ti is the splitting junction of the fiber functor", "TextNoIndent",
 CellChangeTimes->{{3.943476829070963*^9, 
  3.943476846567175*^9}},ExpressionUUID->"2279629c-da3a-1b46-95a7-\
1a19ee15a347"],

Cell[CellGroupData[{

Cell["Check inverse", "Subsubsubsection",
 CellChangeTimes->{{3.9434757876194725`*^9, 
  3.9434757920258408`*^9}},ExpressionUUID->"3be3e8bf-766f-d143-b310-\
6abe088ce388"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
        RowBox[{"da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]],
        ")"}], 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{"ti", "[", 
      RowBox[{
      "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
       "\[Gamma]"}], "]"}], 
     RowBox[{"t", "[", 
      RowBox[{
      "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
       "\[Gamma]"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"c", ",", "\[Gamma]"}], "]"}]}], "/.", 
    RowBox[{"Flatten", "[", 
     RowBox[{"fibers", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
      "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", 
     RowBox[{"fus", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", ",", 
     RowBox[{"da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}], 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{
           "da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
           RowBox[{
           "da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
          RowBox[{
          "da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]], 
         ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{"ti", "[", 
        RowBox[{
        "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
         "\[Gamma]"}], "]"}], 
       RowBox[{"t", "[", 
        RowBox[{
        "a", ",", "\[Alpha]p", ",", "b", ",", "\[Beta]p", ",", "c", ",", 
         "\[Gamma]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"c", ",", 
        RowBox[{"fus", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", 
        RowBox[{
        "da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}], 
       "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]p", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]p", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
     "}"}]}], "]"}], "/.", 
  RowBox[{"Flatten", "[", 
   RowBox[{"fibers", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.943475393735876*^9, 3.94347540661734*^9}, {
  3.943475538334486*^9, 3.9434755672372036`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"97eee99b-fa21-cd48-bd2d-8dedfee5bd55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"3", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"4", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"5", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"5", ",", "2"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"6", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"6", ",", "2"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"7", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"7", ",", "2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9434753911104145`*^9, 3.943475407339361*^9}, {
   3.943475555045044*^9, 3.9434755679652176`*^9}, 3.945799659309721*^9, 
   3.9457998471006603`*^9, 3.9458025115399323`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"8dfb96a8-8de6-a44d-a487-d12258a5d56f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9434753911104145`*^9, 3.943475407339361*^9}, {
   3.943475555045044*^9, 3.9434755679652176`*^9}, 3.945799659309721*^9, 
   3.9457998471006603`*^9, 3.945802511623623*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"e55aa102-7f4e-6f4f-a246-57b7f944ffb5"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interface algebra", "Subsubsection",
 CellChangeTimes->{{3.9434758208061714`*^9, 
  3.9434758232243385`*^9}},ExpressionUUID->"236e7092-eba6-1140-ae36-\
fbe734afe602"],

Cell["tc is the splitting junction in the module category", "TextNoIndent",
 CellChangeTimes->{{3.9434768046559563`*^9, 3.9434768156045837`*^9}, {
  3.9434768513664093`*^9, 3.943476859998684*^9}, {3.94347690219314*^9, 
  3.943476902793234*^9}},ExpressionUUID->"a1f00d4c-0354-ad4d-a2bd-\
2755e6622f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fclist", "=", 
   RowBox[{"Import", "[", "\"\<E_I_1p_RepD16_module_inverse.mx\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9434761115644264`*^9, 3.9434761213966217`*^9}, 
   3.945802485333515*^9, {3.945805748335619*^9, 3.9458057530411873`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"22a6feab-2e9b-5347-aa84-a5394758ff17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ulist", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "i", ",", "ip"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ip", ",", 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}]}], 
        "}"}]}], "]"}], ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942780774008333*^9, 3.9427808498286476`*^9}, {
  3.943478376055336*^9, 3.9434783803145237`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"e14faf70-26f5-994f-a616-9377bfb44369"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"1", "|", "1"}], ":", 
   RowBox[{
    RowBox[{"8", "*", "1"}], "\[CirclePlus]", 
    RowBox[{"4", "*", "2"}]}]}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"2", "|", "2"}], ":", 
   RowBox[{
    RowBox[{"8", "*", "1"}], "\[CirclePlus]", 
    RowBox[{"4", "*", "2"}]}]}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"3", "|", "3"}], ":", 
   RowBox[{"16", "*", "1"}]}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"1", "|", "2"}], ":", 
   RowBox[{"8", "*", "2"}]}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"1", "|", "3"}], ":", 
   RowBox[{"8", "*", "2"}]}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"2", "|", "3"}], ":", 
   RowBox[{"8", "*", "2"}]}], TraditionalForm]}], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.943478384480755*^9, 
  3.943478463153574*^9}},ExpressionUUID->"d21f91e8-a1ad-9740-83e3-\
3264a35a2ec1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MSC", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"SparseArray", "@", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u1", ",", "u2", ",", "u3"}], "}"}], "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u3", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
             "/.", 
             RowBox[{"Flatten", "[", 
              RowBox[{
              "fibers", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"tc", "[", 
              RowBox[{
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u1", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u2", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u3", ",", "3"}], "\[RightDoubleBracket]"}]}], "]"}], 
             "/.", 
             RowBox[{"Flatten", "[", 
              RowBox[{
              "fclist", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}], "]"}]}], ")"}], 
           SqrtBox[
            FractionBox[
             RowBox[{
              RowBox[{"da", "[", 
               RowBox[{"[", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}], 
              RowBox[{"da", "[", 
               RowBox[{"[", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}]}], 
             RowBox[{"da", "[", 
              RowBox[{"[", 
               RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
              "]"}]]]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u1", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"u2", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"u3", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", "a___", "]"}], ":>", "0"}], ",", 
         RowBox[{
          RowBox[{"tc", "[", "a___", "]"}], ":>", "0"}]}], "}"}]}], ",", 
      "2"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.943475847756727*^9, 3.9434758879939365`*^9}, 
   3.943475950544264*^9, {3.9434760429895954`*^9, 3.943476062892397*^9}, {
   3.943476160091549*^9, 3.943476205701824*^9}, {3.9434765933671417`*^9, 
   3.9434766306785736`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"17ebcdff-b8b4-144b-a719-6f31b06e0a7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ArrayRules", "@", 
  RowBox[{"MSC", "[", 
   RowBox[{"1", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9434766339287624`*^9, 3.9434766439768696`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d7decb8f-f597-864e-b049-34e561513e40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "7", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "8", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "9", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "10", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "11", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "12", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "13", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "14", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "15", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "16", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "8", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "9", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "10", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "11", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "12", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "13", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "14", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "15", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "16", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "8", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "9", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "10", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "11", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "12", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "13", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "16", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "7", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "8", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "9", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "10", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "11", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "12", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "13", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "14", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "15", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "16", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "9", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "9", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "10", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "10", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "11", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "11", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "12", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "12", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "9", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "9", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "10", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "10", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "11", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "11", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "12", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "12", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "2", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "3", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "4", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "9", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "9", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "10", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "10", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "11", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "11", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "12", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "12", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "2", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "3", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "4", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "9", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "9", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "10", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "10", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "11", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "11", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "12", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "12", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "2", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "3", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "4", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "9", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "9", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "12", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "12", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "2", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "3", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "4", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "10", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "10", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "11", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "11", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "3", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "4", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "10", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "10", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "11", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "11", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "1", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "2", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "3", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "4", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "9", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "9", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "12", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "12", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "1", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "4", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "9", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "9", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "10", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "10", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "11", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "11", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "12", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "12", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "1", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "2", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "3", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "4", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "9", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "9", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "10", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "10", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "11", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "11", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "12", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "12", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "1", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "3", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "4", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "9", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "9", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "10", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "10", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "11", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "11", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "12", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "12", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "1", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "2", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "3", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "4", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "9", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "9", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "10", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "10", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "11", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "11", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "12", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "12", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"_", ",", "_", ",", "_"}], "}"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9434766370213413`*^9, 3.9434766446935406`*^9}, 
   3.9457996782227154`*^9, 3.9457998476925316`*^9, 3.9458025172793846`*^9, 
   3.945805782098526*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"d75c521f-922b-434e-8a7d-664e497b3a12"]
}, Closed]]
}, Open  ]]
},
WindowSize->{977.4, 565.8},
WindowMargins->{{75, Automatic}, {-30.600000000000023`, Automatic}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"CMU Article.nb",
ExpressionUUID->"c97e7080-3b0b-b44e-8ae6-84da9e22c36d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 157, 3, 39, "Subsubsection",ExpressionUUID->"0a02ffe4-fd6d-ec42-8d8d-38ede7e257c5"],
Cell[736, 27, 1568, 42, 169, "Code",ExpressionUUID->"70e3c5e8-61c8-7b46-b808-766a85aa0dd3"],
Cell[CellGroupData[{
Cell[2329, 73, 162, 3, 28, "Subsubsubsection",ExpressionUUID->"810a60a6-f0d1-7741-b546-d4a0f352b3bd"],
Cell[2494, 78, 201, 4, 50, "Code",ExpressionUUID->"ab6d209f-45dc-aa47-8759-050d16661084"],
Cell[2698, 84, 464, 9, 50, "Code",ExpressionUUID->"7fde90a3-b61b-5944-ae6f-9879bf961138"],
Cell[3165, 95, 4860, 134, 45, "Code",ExpressionUUID->"596a7554-e571-954e-9155-11117db0f9b2"],
Cell[8028, 231, 259, 6, 45, "Code",ExpressionUUID->"a0fb8d65-e645-1141-896e-87703581a499"],
Cell[8290, 239, 2560, 77, 190, "Code",ExpressionUUID->"b9f74cc4-57a7-1f42-8c19-1cad090f35b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10899, 322, 222, 4, 39, "Subsubsection",ExpressionUUID->"234f6e24-f6f2-2746-958e-9b0ba2f1d1d4"],
Cell[11124, 328, 414, 8, 29, "Input",ExpressionUUID->"541564d8-c523-ab49-b1d5-a6cedf9660d4"],
Cell[CellGroupData[{
Cell[11563, 340, 254, 4, 29, "Input",ExpressionUUID->"47d0bf92-99d9-224d-aa9c-a3add46b3b12"],
Cell[11820, 346, 327, 6, 29, "Output",ExpressionUUID->"02469fa3-dee8-d84e-aa60-67302dcbee59"]
}, Open  ]],
Cell[12162, 355, 937, 31, 58, "DisplayFormulaNumbered",ExpressionUUID->"cc0311e7-e875-e241-b2f9-b5acfe53ca44"],
Cell[CellGroupData[{
Cell[13124, 390, 1066, 27, 29, "Input",ExpressionUUID->"5db13b89-2409-694b-9f0a-ea6a21ea98f7"],
Cell[14193, 419, 866, 20, 29, "Output",ExpressionUUID->"76955b66-d2be-0341-94f5-4ea0b1e93f18"]
}, Open  ]],
Cell[15074, 442, 503, 14, 31, "DisplayFormulaNumbered",ExpressionUUID->"678fa57b-8e34-254a-ab1e-0dcb2e05b29b"],
Cell[15580, 458, 279, 6, 25, "TextNoIndent",ExpressionUUID->"7ca8a145-1c30-1943-8b4b-ad853908f06e"],
Cell[CellGroupData[{
Cell[15884, 468, 4670, 113, 134, "Input",ExpressionUUID->"a3357663-ebdb-e245-9f4b-9f3f04efd73d"],
Cell[20557, 583, 433, 9, 29, "Output",ExpressionUUID->"eec39150-6957-4f44-84e4-fa2868ef524b"]
}, Open  ]],
Cell[21005, 595, 199, 3, 25, "TextNoIndent",ExpressionUUID->"2279629c-da3a-1b46-95a7-1a19ee15a347"],
Cell[CellGroupData[{
Cell[21229, 602, 171, 3, 28, "Subsubsubsection",ExpressionUUID->"3be3e8bf-766f-d143-b310-6abe088ce388"],
Cell[CellGroupData[{
Cell[21425, 609, 3814, 109, 137, "Input",ExpressionUUID->"97eee99b-fa21-cd48-bd2d-8dedfee5bd55"],
Cell[25242, 720, 923, 25, 29, "Output",ExpressionUUID->"8dfb96a8-8de6-a44d-a487-d12258a5d56f"],
Cell[26168, 747, 21741, 713, 636, "Output",ExpressionUUID->"e55aa102-7f4e-6f4f-a246-57b7f944ffb5"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47970, 1467, 172, 3, 39, "Subsubsection",ExpressionUUID->"236e7092-eba6-1140-ae36-fbe734afe602"],
Cell[48145, 1472, 301, 4, 25, "TextNoIndent",ExpressionUUID->"a1f00d4c-0354-ad4d-a2bd-2755e6622f5e"],
Cell[48449, 1478, 370, 7, 29, "Input",ExpressionUUID->"22a6feab-2e9b-5347-aa84-a5394758ff17"],
Cell[48822, 1487, 839, 23, 29, "Input",ExpressionUUID->"e14faf70-26f5-994f-a616-9377bfb44369"],
Cell[49664, 1512, 1031, 31, 165, "DisplayFormulaNumbered",ExpressionUUID->"d21f91e8-a1ad-9740-83e3-3264a35a2ec1"],
Cell[50698, 1545, 4213, 95, 190, "Input",ExpressionUUID->"17ebcdff-b8b4-144b-a719-6f31b06e0a7c"],
Cell[CellGroupData[{
Cell[54936, 1644, 261, 5, 29, "Input",ExpressionUUID->"d7decb8f-f597-864e-b049-34e561513e40"],
Cell[55200, 1651, 46736, 1590, 1804, "Output",ExpressionUUID->"d75c521f-922b-434e-8a7d-664e497b3a12"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/E_I_2p/E_I_2p_Fiber_Functors.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    202642,       6754]
NotebookOptionsPosition[    198753,       6686]
NotebookOutlinePosition[    199177,       6702]
CellTagsIndexPosition[    199134,       6699]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["code", "Subsubsection",
 CellChangeTimes->{{3.9434756408294296`*^9, 
  3.943475641221386*^9}},ExpressionUUID->"0a02ffe4-fd6d-ec42-8d8d-\
38ede7e257c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Abstract", "[", "m_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dim", "=", 
       RowBox[{"Length", "@", "m"}]}], ",", "\[Sigma]ind", ",", "\[Sigma]bas",
       ",", "\[Sigma]s"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Sigma]ind", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "dim"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Sigma]s", "[", "x_", "]"}], ":=", 
      RowBox[{"PauliMatrix", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Sigma]s", "[", "x__", "]"}], ":=", 
      RowBox[{"KroneckerProduct", "@@", 
       RowBox[{"Map", "[", 
        RowBox[{"PauliMatrix", ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "@@", "\[Sigma]i"}], " ", 
        FractionBox["1", "dim"], 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Sigma]s", "@@", "\[Sigma]i"}], ")"}], 
           "\[HermitianConjugate]"}], ".", "m"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]i", ",", "\[Sigma]ind"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Code",
 CellLabel->"In[38]:=",ExpressionUUID->"70e3c5e8-61c8-7b46-b808-766a85aa0dd3"],

Cell[CellGroupData[{

Cell["fusion", "Subsubsubsection",
 CellChangeTimes->{{3.943475663842575*^9, 
  3.9434756646179047`*^9}},ExpressionUUID->"810a60a6-f0d1-7741-b546-\
d4a0f352b3bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Code",
 CellLabel->"In[39]:=",ExpressionUUID->"ab6d209f-45dc-aa47-8759-050d16661084"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gGSym", "=", 
   RowBox[{"Import", "[", "\"\<E_I_2p_Gsym.mx\>\"", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.9434752540131035`*^9, 3.943475254768713*^9}, 
   3.944162749488327*^9, 3.945788439064274*^9, {3.945799959430876*^9, 
   3.9457999624490967`*^9}, {3.9458025570788*^9, 3.9458025590940514`*^9}, 
   3.945805817592226*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"7fde90a3-b61b-5944-ae6f-9879bf961138"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fusN", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "4", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "6"}], "}"}]}], "}"}]}], ";"}]], "Code", \
"Input",
 CellLabel->"In[41]:=",ExpressionUUID->"596a7554-e571-954e-9155-11117db0f9b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"da", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}],
     "}"}]}], ";"}]], "Code", "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"a0fb8d65-e645-1141-896e-87703581a499"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"fus", ",", "fl"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"a", "\[Times]", "b"}], "->", "?"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fus", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", 
      RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"?", 
    RowBox[{
     RowBox[{"\[Times]", "a"}], "->", "b"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fl", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"a", "\[Times]", 
    RowBox[{"?", 
     RowBox[{"->", "b"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fr", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"fusN", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "==", "a"}], "&&", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "==", "b"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{";;", ",", "2"}], "\[RightDoubleBracket]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[43]:=",ExpressionUUID->"b9f74cc4-57a7-1f42-8c19-1cad090f35b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["fiber functors", "Subsubsection",
 CellChangeTimes->{{3.9434756435826817`*^9, 3.9434756442624607`*^9}, {
  3.9434766979193916`*^9, 
  3.9434766993198757`*^9}},ExpressionUUID->"234f6e24-f6f2-2746-958e-\
9b0ba2f1d1d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fibers", "=", 
   RowBox[{"{", 
    RowBox[{"Import", "[", "\"\<E_I_2p_fibers.mx\>\"", "]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9434754110658455`*^9, 3.9434754178506775`*^9}, {
   3.9434754712310905`*^9, 3.943475494992567*^9}, {3.9441627660053673`*^9, 
   3.9441627710008984`*^9}, {3.944162951679924*^9, 3.9441629529047527`*^9}, 
   3.945788441332575*^9, 3.945802563534416*^9, 3.945805820764532*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"541564d8-c523-ab49-b1d5-a6cedf9660d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "@", "fibers"}]], "Input",
 CellChangeTimes->{{3.943475496154604*^9, 3.943475499498535*^9}, {
  3.943476795547798*^9, 3.943476796274*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"47d0bf92-99d9-224d-aa9c-a3add46b3b12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", "256"}], "}"}]], "Output",
 CellChangeTimes->{3.9434754998654423`*^9, 3.943476765910818*^9, 
  3.9441627736676846`*^9, 3.944162954223015*^9, 3.9446948975217304`*^9, 
  3.9457884695604935`*^9, 3.945799983389515*^9, 3.9458025726720505`*^9, 
  3.9458058341925716`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"ff21a416-04c0-7446-bbf1-ac581f4df972"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"F1", ",", " ", 
    SuperscriptBox["F1", 
     RowBox[{"-", "1"}]]}], "}"}], TraditionalForm]], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.94347557391811*^9, 3.9434756070015526`*^9}, {
  3.9441627957123203`*^9, 
  3.944162800733673*^9}},ExpressionUUID->"cc0311e7-e875-e241-b2f9-\
b5acfe53ca44"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox["t", 
    RowBox[{
     RowBox[{"a", " ", "\[Alpha]"}], ",", 
     RowBox[{"b", " ", "\[Beta]"}]}], 
    RowBox[{"c", " ", "\[Gamma]"}]], "=", 
   RowBox[{"t", "[", 
    RowBox[{
    "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
     "\[Gamma]"}], "]"}]}], TraditionalForm]], "DisplayFormulaNumbered",
 CellChangeTimes->{
  3.9458000530214825`*^9},ExpressionUUID->"7f689100-6024-354b-bf55-\
88415fd40237"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Thread", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Abstract", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"d", ",", "\[Alpha]", ",", "g", ",", "1", ",", 
          RowBox[{
           RowBox[{"fus", "[", 
            RowBox[{"g", ",", "d"}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"fibers", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "2"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9446949037770214`*^9, 3.9446949049072094`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"1a69a4e7-f370-c24c-9d07-d6d325d86f5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
     RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9446949067540073`*^9, 3.945788470986429*^9, 
  3.9457999849008503`*^9, 3.945802573994875*^9, 3.9458058354663754`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"d327ce28-53e8-c146-b44b-7b3ef48fa0c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Thread", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Abstract", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"g", ",", "1", ",", "d", ",", "\[Alpha]", ",", 
          RowBox[{
           RowBox[{"fus", "[", 
            RowBox[{"g", ",", "d"}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], ",", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"fibers", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "2"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.943475678627266*^9, 3.943475757561657*^9}, 
   3.9441628047986584`*^9, {3.9441629629104633`*^9, 3.944162963020149*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"5db13b89-2409-694b-9f0a-ea6a21ea98f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9434757056301365`*^9, 3.9434757580627174`*^9}, 
   3.9434767676276054`*^9, 3.9441628053647537`*^9, {3.944162959768799*^9, 
   3.9441629634450436`*^9}, 3.9446948987955112`*^9, 3.9457884720735207`*^9, 
   3.9457999865811176`*^9, 3.9458025749403133`*^9, 3.9458058363692913`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"c2fec604-22a2-504f-a379-533071fe743c"]
}, Open  ]],

Cell["\<\
Check the fiber functor satisfying the equation: take some time\
\>", "TextNoIndent",
 CellChangeTimes->{{3.943476668107115*^9, 3.9434766923708324`*^9}, {
  3.9434767788759212`*^9, 3.9434767807254677`*^9}, {3.94416286835413*^9, 
  3.944162870989668*^9}},ExpressionUUID->"7ca8a145-1c30-1943-8b4b-\
ad853908f06e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"al", ",", "bl"}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"al", "=", 
            RowBox[{"Intersection", "[", 
             RowBox[{
              RowBox[{"fus", "[", 
               RowBox[{"a", ",", "b"}], "]"}], ",", 
              RowBox[{"fl", "[", 
               RowBox[{"c", ",", "d"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"bl", "=", 
            RowBox[{"Intersection", "[", 
             RowBox[{
              RowBox[{"fus", "[", 
               RowBox[{"b", ",", "c"}], "]"}], ",", 
              RowBox[{"fr", "[", 
               RowBox[{"a", ",", "d"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{
                    "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "e", 
                    ",", "\[Epsilon]"}], "]"}], 
                   RowBox[{"t", "[", 
                    RowBox[{
                    "e", ",", "\[Epsilon]", ",", "c", ",", "\[Gamma]", ",", 
                    "d", ",", "\[Delta]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Epsilon]", ",", 
                    RowBox[{
                    "da", "\[LeftDoubleBracket]", "e", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "==", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[ScriptCapitalG]", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
                    "]"}], 
                   RowBox[{"t", "[", 
                    RowBox[{
                    "b", ",", "\[Beta]", ",", "c", ",", "\[Gamma]", ",", "f", 
                    ",", "\[Phi]"}], "]"}], 
                   RowBox[{"t", "[", 
                    RowBox[{
                    "a", ",", "\[Alpha]", ",", "f", ",", "\[Phi]", ",", "d", 
                    ",", "\[Delta]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"f", ",", "bl"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Phi]", ",", 
                    RowBox[{
                    "da", "\[LeftDoubleBracket]", "f", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"e", ",", "al"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Alpha]", ",", 
                 RowBox[{
                 "da", "\[LeftDoubleBracket]", "a", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Beta]", ",", 
                 RowBox[{
                 "da", "\[LeftDoubleBracket]", "b", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Gamma]", ",", 
                 RowBox[{
                 "da", "\[LeftDoubleBracket]", "c", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Delta]", ",", 
                 RowBox[{
                 "da", "\[LeftDoubleBracket]", "d", 
                  "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "/.", 
             "gGSym"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "7"}], "}"}]}], "]"}]}], ")"}], "/.", 
    RowBox[{"fibers", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9434753213022842`*^9, 3.943475330563383*^9}, {
  3.943475504701521*^9, 3.94347550872348*^9}, {3.944162825453247*^9, 
  3.9441628557102604`*^9}, {3.944162973547701*^9, 3.9441629737515736`*^9}, {
  3.9457999889194145`*^9, 3.945799992711529*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"a3357663-ebdb-e245-9f4b-9f3f04efd73d"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{
  3.9434753428287983`*^9, 3.9434755241867905`*^9, 3.9434767816253567`*^9, {
   3.9441628430424366`*^9, 3.9441628602505093`*^9}, 3.9441629786470146`*^9, 
   3.9458000077456665`*^9, 3.945802581921633*^9, 3.9458058429491577`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"42c2eb08-fbbe-cc48-8880-b0492d740a9b"]
}, Open  ]],

Cell["ti is the splitting junction of the fiber functor", "TextNoIndent",
 CellChangeTimes->{{3.943476829070963*^9, 
  3.943476846567175*^9}},ExpressionUUID->"2279629c-da3a-1b46-95a7-\
1a19ee15a347"],

Cell[CellGroupData[{

Cell["Check inverse", "Subsubsubsection",
 CellChangeTimes->{{3.9434757876194725`*^9, 
  3.9434757920258408`*^9}},ExpressionUUID->"3be3e8bf-766f-d143-b310-\
6abe088ce388"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{
          "da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
          RowBox[{
          "da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]], ")"}], 
       RowBox[{"1", "/", "2"}]], 
      RowBox[{"ti", "[", 
       RowBox[{
       "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
        "\[Gamma]"}], "]"}], 
      RowBox[{"t", "[", 
       RowBox[{
       "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
        "\[Gamma]"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"c", ",", "\[Gamma]"}], "]"}]}], "/.", 
     RowBox[{"Flatten", "[", "fibers", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", 
      RowBox[{"fus", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", 
      RowBox[{"da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}], 
     "}"}]}], "]"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{
            "da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
            RowBox[{
            "da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
           RowBox[{
           "da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]], 
          ")"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], 
        RowBox[{"ti", "[", 
         RowBox[{
         "a", ",", "\[Alpha]", ",", "b", ",", "\[Beta]", ",", "c", ",", 
          "\[Gamma]"}], "]"}], 
        RowBox[{"t", "[", 
         RowBox[{
         "a", ",", "\[Alpha]p", ",", "b", ",", "\[Beta]p", ",", "c", ",", 
          "\[Gamma]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"fus", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", 
       RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]p", ",", 
       RowBox[{"da", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]p", ",", 
       RowBox[{"da", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}],
       "}"}]}], "]"}], "/.", 
   RowBox[{"Flatten", "[", "fibers", "]"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.943475393735876*^9, 3.94347540661734*^9}, {
  3.943475538334486*^9, 3.9434755672372036`*^9}, {3.9441628812077446`*^9, 
  3.944162897380169*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"97eee99b-fa21-cd48-bd2d-8dedfee5bd55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"3", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"4", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"5", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"5", ",", "2"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"6", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"6", ",", "2"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"7", ",", "1"}], "]"}], "+", 
  RowBox[{"L", "[", 
   RowBox[{"7", ",", "2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9434753911104145`*^9, 3.943475407339361*^9}, {
   3.943475555045044*^9, 3.9434755679652176`*^9}, {3.9441628856728897`*^9, 
   3.944162898651968*^9}, 3.9458000119355335`*^9, 3.9458025848501377`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"878fb2a7-ee26-fd45-a602-473de47ac8f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"{", 
         FractionBox["1", "16"], "}"}], "}"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "16"], ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "16"]}], "}"}], "}"}]}], "}"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", 
           FractionBox["1", "16"], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9434753911104145`*^9, 3.943475407339361*^9}, {
   3.943475555045044*^9, 3.9434755679652176`*^9}, {3.9441628856728897`*^9, 
   3.944162898651968*^9}, 3.9458000119355335`*^9, 3.9458025851314316`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"032b6661-e16c-7140-8b4e-6b43d144b7d9"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interface algebra", "Subsubsection",
 CellChangeTimes->{{3.9434758208061714`*^9, 
  3.9434758232243385`*^9}},ExpressionUUID->"236e7092-eba6-1140-ae36-\
fbe734afe602"],

Cell["tc is the splitting junction in the module category", "TextNoIndent",
 CellChangeTimes->{{3.9434768046559563`*^9, 3.9434768156045837`*^9}, {
  3.9434768513664093`*^9, 3.943476859998684*^9}, {3.94347690219314*^9, 
  3.943476902793234*^9}},ExpressionUUID->"a1f00d4c-0354-ad4d-a2bd-\
2755e6622f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fclist", "=", 
   RowBox[{"{", 
    RowBox[{"Import", "[", "\"\<E_I_2p_module_inverse.mx\>\"", "]"}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9434761115644264`*^9, 3.9434761213966217`*^9}, {
   3.9441629118475056`*^9, 3.944162942961481*^9}, 3.9457884437563076`*^9, 
   3.9458025672629623`*^9, {3.945805824963932*^9, 3.945805827342453*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"22a6feab-2e9b-5347-aa84-a5394758ff17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ulist", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "i", ",", "ip"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ip", ",", 
         RowBox[{
         "da", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}]}], 
        "}"}]}], "]"}], ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942780774008333*^9, 3.9427808498286476`*^9}, {
  3.943478376055336*^9, 3.9434783803145237`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e14faf70-26f5-994f-a616-9377bfb44369"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MSC", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"SparseArray", "@", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u1", ",", "u2", ",", "u3"}], "}"}], "->", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u3", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}],
               "/.", 
              RowBox[{"Flatten", "[", 
               RowBox[{
               "fibers", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], "]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tc", "[", 
               RowBox[{
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u1", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u2", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u3", ",", "3"}], "\[RightDoubleBracket]"}]}], "]"}],
               "/.", 
              RowBox[{"Flatten", "[", 
               RowBox[{
               "fclist", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], "]"}]}], ")"}], 
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{"da", "[", 
                RowBox[{"[", 
                 RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                  RowBox[{"u1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
                "]"}], 
               RowBox[{"da", "[", 
                RowBox[{"[", 
                 RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                  RowBox[{"u2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
                "]"}]}], 
              RowBox[{"da", "[", 
               RowBox[{"[", 
                RowBox[{"Ulist", "\[LeftDoubleBracket]", 
                 RowBox[{"u3", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}]]]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u1", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"u2", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"u3", ",", 
           RowBox[{"Length", "@", "Ulist"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", "a___", "]"}], ":>", "0"}], ",", 
         RowBox[{
          RowBox[{"tc", "[", "a___", "]"}], ":>", "0"}]}], "}"}]}], ",", 
      "2"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.943475847756727*^9, 3.9434758879939365`*^9}, 
   3.943475950544264*^9, {3.9434760429895954`*^9, 3.943476062892397*^9}, {
   3.943476160091549*^9, 3.943476205701824*^9}, {3.9434765933671417`*^9, 
   3.9434766306785736`*^9}, {3.944163005117296*^9, 3.9441630168914814`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"17ebcdff-b8b4-144b-a719-6f31b06e0a7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ArrayRules", "@", 
  RowBox[{"MSC", "[", 
   RowBox[{"1", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9441634108685207`*^9, 3.9441634187948627`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"405f1bad-2ad8-8b4e-a624-856ab3af0324"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "7", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "8", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "9", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "10", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "11", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "12", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "13", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "14", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "15", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "16", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "8", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "9", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "10", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "11", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "12", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "13", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "16", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "8", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "9", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "10", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "11", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "12", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "13", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "14", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "15", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "16", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "7", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "8", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "9", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "10", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "11", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "12", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "13", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "14", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "15", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "16", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "4"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "4"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "9", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "9", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "10", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "10", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "11", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "11", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "12", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "12", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "14", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "14", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "15", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "15", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "4"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", "1"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "9", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "9", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "10", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "10", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "11", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "11", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "12", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "12", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "13", ",", "2"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "13", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "16", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "16", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "2", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "3", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "4", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "4"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "1"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "9", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "9", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "10", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "10", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "11", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "11", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "12", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "12", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "13", ",", "2"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "13", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "16", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "16", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"7", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "2", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "3", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "4", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "1"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "1"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "9", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "9", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "10", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "10", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "11", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "11", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "12", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "12", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "14", ",", "2"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "14", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "15", ",", "2"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "15", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "2", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "3", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "4", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "5", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "9", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "9", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "12", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "12", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "13", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "14", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "15", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"9", ",", "16", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "2", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "3", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "4", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "5", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "10", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "10", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "11", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "11", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "13", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "14", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "15", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"10", ",", "16", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "1", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "2", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "3", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "4", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "5", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "6", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "7", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "10", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "10", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "11", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "11", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "13", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "14", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "15", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"11", ",", "16", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "1", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "2", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "3", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "4", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "5", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "6", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "8", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "9", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "9", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "12", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "12", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "14", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "15", ",", "16"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", "16", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "1", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "2", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "3", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "4", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "6", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "6", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "7", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "7", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "9", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "9", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "10", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "10", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "11", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "11", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "12", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "12", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "14", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "14", ",", "4"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "15", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "15", ",", "4"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"13", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "1", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "2", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "3", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "4", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "5", ",", "2"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "5", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "9", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "9", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "10", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "10", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "11", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "11", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "12", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "12", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "4"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "16", ",", "1"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "16", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "1", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "2", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "3", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "4", ",", "14"}], "}"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "5", ",", "2"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "5", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "8", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "8", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "9", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "9", ",", "15"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "10", ",", "8"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "10", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "11", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "11", ",", "13"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "12", ",", "6"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "12", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "13", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "13", ",", "4"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "16", ",", "1"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "16", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"15", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "1", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "2", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "3", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "4", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "5", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "6", ",", "2"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "6", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "6", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "6", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "6", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "6", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "7", ",", "2"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "7", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "7", ",", "9"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "7", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "7", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "7", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "2"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "8", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "9", ",", "8"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "9", ",", "16"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "10", ",", "7"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "10", ",", "15"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "11", ",", "6"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "11", ",", "14"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "12", ",", "5"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "12", ",", "13"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "13", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "14", ",", "1"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "14", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "14", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "14", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "14", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "14", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "15", ",", "1"}], "}"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "15", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "15", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "15", ",", "10"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "15", ",", "11"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "15", ",", "12"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "1"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "4"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "9"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "10"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "11"}], "}"}], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", "16", ",", "12"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"_", ",", "_", ",", "_"}], "}"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.94416342248209*^9, 3.945800029251112*^9, 
  3.945802594000208*^9, 3.945802663391714*^9, 3.9458058454068203`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"6057c193-21f2-3443-9e46-7b31ea8d82a5"]
}, Closed]]
}, Open  ]]
},
WindowSize->{977.4, 565.8},
WindowMargins->{{Automatic, 56.700000000000045`}, {Automatic, 0.3}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"CMU Article.nb",
ExpressionUUID->"c97e7080-3b0b-b44e-8ae6-84da9e22c36d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 157, 3, 39, "Subsubsection",ExpressionUUID->"0a02ffe4-fd6d-ec42-8d8d-38ede7e257c5"],
Cell[736, 27, 1568, 42, 169, "Code",ExpressionUUID->"70e3c5e8-61c8-7b46-b808-766a85aa0dd3"],
Cell[CellGroupData[{
Cell[2329, 73, 162, 3, 28, "Subsubsubsection",ExpressionUUID->"810a60a6-f0d1-7741-b546-d4a0f352b3bd"],
Cell[2494, 78, 201, 4, 50, "Code",ExpressionUUID->"ab6d209f-45dc-aa47-8759-050d16661084"],
Cell[2698, 84, 444, 8, 50, "Code",ExpressionUUID->"7fde90a3-b61b-5944-ae6f-9879bf961138"],
Cell[3145, 94, 4860, 134, 45, "Code",ExpressionUUID->"596a7554-e571-954e-9155-11117db0f9b2"],
Cell[8008, 230, 259, 6, 45, "Code",ExpressionUUID->"a0fb8d65-e645-1141-896e-87703581a499"],
Cell[8270, 238, 2560, 77, 190, "Code",ExpressionUUID->"b9f74cc4-57a7-1f42-8c19-1cad090f35b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10879, 321, 222, 4, 39, "Subsubsection",ExpressionUUID->"234f6e24-f6f2-2746-958e-9b0ba2f1d1d4"],
Cell[11104, 327, 530, 10, 29, "Input",ExpressionUUID->"541564d8-c523-ab49-b1d5-a6cedf9660d4"],
Cell[CellGroupData[{
Cell[11659, 341, 254, 4, 29, "Input",ExpressionUUID->"47d0bf92-99d9-224d-aa9c-a3add46b3b12"],
Cell[11916, 347, 403, 7, 29, "Output",ExpressionUUID->"ff21a416-04c0-7446-bbf1-ac581f4df972"]
}, Open  ]],
Cell[12334, 357, 351, 9, 31, "DisplayFormulaNumbered",ExpressionUUID->"cc0311e7-e875-e241-b2f9-b5acfe53ca44"],
Cell[12688, 368, 479, 14, 31, "DisplayFormulaNumbered",ExpressionUUID->"7f689100-6024-354b-bf55-88415fd40237"],
Cell[CellGroupData[{
Cell[13192, 386, 1070, 27, 29, "Input",ExpressionUUID->"1a69a4e7-f370-c24c-9d07-d6d325d86f5a"],
Cell[14265, 415, 855, 21, 29, "Output",ExpressionUUID->"d327ce28-53e8-c146-b44b-7b3ef48fa0c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15157, 441, 1142, 28, 29, "Input",ExpressionUUID->"5db13b89-2409-694b-9f0a-ea6a21ea98f7"],
Cell[16302, 471, 1214, 29, 29, "Output",ExpressionUUID->"c2fec604-22a2-504f-a379-533071fe743c"]
}, Open  ]],
Cell[17531, 503, 321, 6, 25, "TextNoIndent",ExpressionUUID->"7ca8a145-1c30-1943-8b4b-ad853908f06e"],
Cell[CellGroupData[{
Cell[17877, 513, 4616, 110, 134, "Input",ExpressionUUID->"a3357663-ebdb-e245-9f4b-9f3f04efd73d"],
Cell[22496, 625, 379, 6, 29, "Output",ExpressionUUID->"42c2eb08-fbbe-cc48-8880-b0492d740a9b"]
}, Open  ]],
Cell[22890, 634, 199, 3, 25, "TextNoIndent",ExpressionUUID->"2279629c-da3a-1b46-95a7-1a19ee15a347"],
Cell[CellGroupData[{
Cell[23114, 641, 171, 3, 28, "Subsubsubsection",ExpressionUUID->"3be3e8bf-766f-d143-b310-6abe088ce388"],
Cell[CellGroupData[{
Cell[23310, 648, 3902, 110, 137, "Input",ExpressionUUID->"97eee99b-fa21-cd48-bd2d-8dedfee5bd55"],
Cell[27215, 760, 949, 25, 29, "Output",ExpressionUUID->"878fb2a7-ee26-fd45-a602-473de47ac8f0"],
Cell[28167, 787, 21769, 713, 636, "Output",ExpressionUUID->"032b6661-e16c-7140-8b4e-6b43d144b7d9"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49997, 1507, 172, 3, 39, "Subsubsection",ExpressionUUID->"236e7092-eba6-1140-ae36-fbe734afe602"],
Cell[50172, 1512, 301, 4, 25, "TextNoIndent",ExpressionUUID->"a1f00d4c-0354-ad4d-a2bd-2755e6622f5e"],
Cell[50476, 1518, 464, 9, 29, "Input",ExpressionUUID->"22a6feab-2e9b-5347-aa84-a5394758ff17"],
Cell[50943, 1529, 839, 23, 29, "Input",ExpressionUUID->"e14faf70-26f5-994f-a616-9377bfb44369"],
Cell[51785, 1554, 4369, 96, 233, "Input",ExpressionUUID->"17ebcdff-b8b4-144b-a719-6f31b06e0a7c"],
Cell[CellGroupData[{
Cell[56179, 1654, 261, 5, 29, "Input",ExpressionUUID->"405f1bad-2ad8-8b4e-a624-856ab3af0324"],
Cell[56443, 1661, 142282, 5021, 5032, "Output",ExpressionUUID->"6057c193-21f2-3443-9e46-7b31ea8d82a5"]
}, Closed]]
}, Open  ]]
}
]
*)


